Packrat: Automatic Reconfiguration for Latency Minimization in CPU-based DNN Serving

In this paper, we investigate how to push the performance limits of serving Deep Neural Network (DNN) models on CPU-based servers. Specifically, we observe that while intra-operator parallelism across multiple threads is an effective way to reduce inference latency, it provides diminishing returns. Our primary insight is that instead of running a single instance of a model with all available threads on a server, running multiple instances each with smaller batch sizes and fewer threads for intra-op parallelism can provide lower inference latency. However, the right configuration is hard to determine manually since it is workload- (DNN model and batch size used by the serving system) and deployment-dependent (number of CPU cores on server). We present Packrat, a new serving system for online inference that given a model and batch size ($B$) algorithmically picks the optimal number of instances ($i$), the number of threads each should be allocated ($t$), and the batch sizes each should operate on ($b$) that minimizes latency. Packrat is built as an extension to TorchServe and supports online reconfigurations to avoid serving downtime. Averaged across a range of batch sizes, Packrat improves inference latency by 1.43$\times$ to 1.83$\times$ on a range of commonly used DNNs.

==> data/Expected_vs_Actual_Gap/plot.py <==
from argparse import ArgumentParser
from enum import Enum
import sys
import pandas as pd
from plotnine.themes import theme_gray, theme
from plotnine.themes.elements import (element_line, element_rect,
                                      element_text, element_blank)
from plotnine import *
from plotnine.mapping import aes
from plotnine.labels import labs, xlab
from plotnine.scales import scale_color_discrete
from plotnine.geoms import geom_col
from plotnine.guides import guide_legend


import warnings
warnings.filterwarnings("ignore")


# this is the width of a column in the latex template
LATEX_TEMPLATE_COLUMNWIDTH = 84.70798

# the unit of the latex template column width
LATEX_TEMPLATE_COLUMNWDITH_UNIT = 'mm'

# this is the width of the plot
PLOT_WIDTH = LATEX_TEMPLATE_COLUMNWIDTH

# this is the size unit
PLOT_SIZE_UNIT = LATEX_TEMPLATE_COLUMNWDITH_UNIT

# this is the ration of the plot
PLOT_ASPECT_RATIO = 16/6

# this is the plot height
PLOT_HEIGHT = PLOT_WIDTH/PLOT_ASPECT_RATIO


class MyTheme(theme_gray):
    "Set the theme for the plot"

    def __init__(self, base_size=11, base_family='Times New Roman'):
        theme_gray.__init__(self, base_size, base_family)
        bgcolor = '#FFFFFF'
        self.add_theme(
            theme(
                axis_text=element_text(size=base_size),
                axis_ticks_major_x=element_line(size=1),
                axis_ticks_major_y=element_line(size=1),
                title=element_text(color='#3C3C3C'),
                legend_background=element_rect(fill='None'),
                legend_key=element_rect(fill='#FFFFFF', colour=None),
                panel_background=element_rect(fill=bgcolor),
                # two sided panel borders
                axis_line_x=element_line(size=1),
                axis_line_y=element_line(size=1),
                panel_grid_major=element_blank(),
                panel_grid_minor=element_blank(),
                plot_background=element_rect(
                    fill=bgcolor, color=bgcolor, size=1),
                strip_background=element_rect(size=0)),
            inplace=True)


def plot_graph(data):
    for allocator in data.Allocator.unique():
        allocator_data = data[data.Allocator == allocator]

        plot = ggplot(data=allocator_data, mapping=aes(x='reorder(Config, Latency)', y='Latency', fill='Config', width=.75)) + \
            MyTheme(base_size=10) + labs(y="Latency (ms)") + \
            theme(legend_position='top', legend_title=element_blank(), axis_text_x=element_blank(), legend_box_spacing=0.0) + \
            geom_col(stat='identity') + \
            guides(fill=guide_legend(nrow=2, byrow=True)) + \
            scale_color_brewer(type='qual', palette='Set1') + \
            xlab("")

        plot.save(f"{allocator.lower()}_gap.pdf", dpi=300, width=PLOT_WIDTH,
                  height=PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


if __name__ == '__main__':
    DF = pd.read_csv("results.csv", skip_blank_lines=True, comment='#')
    plot_graph(DF)


==> data/Expected_vs_Actual_Gap/plot_memlatency.py <==
"""
Script that plots benchmark data-visualizations.
"""
import sys
import pandas as pd
from plotnine.themes import theme_gray, theme
from plotnine.themes.elements import (element_line, element_rect,
                                      element_text, element_blank)
from plotnine import *


import warnings
warnings.filterwarnings("ignore")

# this is the width of a column in the latex template
LATEX_TEMPLATE_COLUMNWIDTH = 84.70798

# the unit of the latex template column width
LATEX_TEMPLATE_COLUMNWDITH_UNIT = 'mm'

# this is the width of the plot
PLOT_WIDTH = LATEX_TEMPLATE_COLUMNWIDTH

# this is the size unit
PLOT_SIZE_UNIT = LATEX_TEMPLATE_COLUMNWDITH_UNIT

# this is the ration of the plot
PLOT_ASPECT_RATIO = 16/6

# this is the plot height
PLOT_HEIGHT = PLOT_WIDTH/PLOT_ASPECT_RATIO


class MyTheme(theme_gray):
    "Set the theme for the plot"

    def __init__(self, base_size=11, base_family='Times New Roman'):
        theme_gray.__init__(self, base_size, base_family)
        bgcolor = '#FFFFFF'
        self.add_theme(
            theme(
                axis_text=element_text(size=base_size),
                axis_ticks_major_x=element_line(size=1),
                axis_ticks_major_y=element_line(size=1),
                title=element_text(color='#3C3C3C'),
                legend_background=element_rect(fill='None'),
                legend_key=element_rect(fill='#FFFFFF', colour=None),
                panel_background=element_rect(fill=bgcolor),
                # two sided panel borders
                axis_line_x=element_line(size=1),
                axis_line_y=element_line(size=1),
                panel_grid_major=element_blank(),
                panel_grid_minor=element_blank(),
                plot_background=element_rect(
                    fill=bgcolor, color=bgcolor, size=1),
                strip_background=element_rect(size=0)),
            inplace=True)


def scaling_plot(benchmarks):
    "Plots a latency graph for every data-structure in the results file"

    data = pd.DataFrame(benchmarks)

    plot = ggplot(data=data, mapping=aes(x='Bandwidth(MB/sec)', y='Latency(ns)')) + \
        MyTheme(base_size=9) + labs(y="Latency(ns)", x="Bandwidth for 2:1(R:W) workload (MB/sec)") + \
        theme(legend_position='none', legend_title=element_blank(), legend_box_spacing=0.0) + \
        coord_cartesian(ylim=(0, 270), xlim=(0, 100000), expand=False) + \
        geom_point(color="#e41a1c") + \
        geom_line(color="#e41a1c")

    plot.save("memlatency.pdf", dpi=300,
              width=PLOT_WIDTH, height=PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


if __name__ == '__main__':
    DF = pd.read_csv("MemLatency.csv", skip_blank_lines=True)
    scaling_plot(DF)


==> data/Expected_vs_Actual_Gap/plot_with_shapes.py <==
from plotnine.themes import theme_gray, theme
from matplotlib import pyplot as plt, font_manager
from palettable import tableau
import pandas as pd

def plot_bargrapgh_with_shapes(data):
    """
    csv header: Allocator,Order,Config,Latency
    X-axis: Config
    Y-axis: Latency
    Shape: Config
    """

    data = data[data['Allocator'] == 'default']

    plt.rcParams['font.family'] = 'Times New Roman'
    plt.rcParams['font.size'] = 9 
    plt.rcParams['xtick.major.width'] = 1
    plt.rcParams['ytick.major.width'] = 1

    # subplot
    fig, ax = plt.subplots()
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.tick_params(axis='both', which='major', direction='out', length=3, width=1)

    fig.set_size_inches(3.4, 1.25)
    colors = [plt.cm.Set1(i) for i in range(5)]
    hatch=['///', '|||', 'xxx', '\\\\', '+++']
    for i, config in enumerate(data['Config'].unique()):
        ax.bar(data['Config'][data['Config'] == config], data['Latency'][data['Config'] == config], edgecolor=colors[i], facecolor="None", linewidth=1, hatch=hatch[i])
    for i, v in enumerate(data['Latency']):
        ax.text(i, v, str(v), color='black', ha='center', va='bottom', fontsize=9)
    ax.set_ylabel('Latency (ms)', fontsize=9)
    ax.set_xticklabels([])
    ax.set_yticks([i for i in range(0, 1600, 500)])
    ax.legend(data['Config'], loc='upper center', fontsize=8, ncol=3, bbox_to_anchor=(0.5, 1.45), frameon=False, columnspacing=0.2, labelspacing=0.1, handletextpad=0.1)
    fig.savefig('default_gap_shape.pdf', dpi=300, bbox_inches='tight')


if __name__ == '__main__':
    data = pd.read_csv('results.csv', skip_blank_lines=True, comment='#')
    plot_bargrapgh_with_shapes(data)


==> data/motivation/plot.py <==
"""
Script that plots benchmark data-visualizations.
"""
import sys
import pandas as pd
from plotnine.themes import theme_gray, theme
from plotnine.themes.elements import (element_line, element_rect,
                                      element_text, element_blank)
from plotnine import *


import warnings
warnings.filterwarnings("ignore")

# this is the width of a column in the latex template
LATEX_TEMPLATE_COLUMNWIDTH = 84.70798

# the unit of the latex template column width
LATEX_TEMPLATE_COLUMNWDITH_UNIT = 'mm'

# this is the width of the plot
PLOT_WIDTH = LATEX_TEMPLATE_COLUMNWIDTH

# this is the size unit
PLOT_SIZE_UNIT = LATEX_TEMPLATE_COLUMNWDITH_UNIT

# this is the ration of the plot
PLOT_ASPECT_RATIO = 16/6

# this is the plot height
PLOT_HEIGHT = PLOT_WIDTH/PLOT_ASPECT_RATIO


class MyTheme(theme_gray):
    "Set the theme for the plot"

    def __init__(self, base_size=11, base_family='Times New Roman'):
        theme_gray.__init__(self, base_size, base_family)
        bgcolor = '#FFFFFF'
        self.add_theme(
            theme(
                axis_text=element_text(size=base_size),
                axis_ticks_major_x=element_line(size=1),
                axis_ticks_major_y=element_line(size=1),
                title=element_text(color='#3C3C3C'),
                legend_background=element_rect(fill='None'),
                legend_key=element_rect(fill='#FFFFFF', colour=None),
                panel_background=element_rect(fill=bgcolor),
                # two sided panel borders
                axis_line_x=element_line(size=1),
                axis_line_y=element_line(size=1),
                panel_grid_major_x=element_line(
                    color='#D5D5D5', linetype='dashed', size=0.5),
                panel_grid_major_y=element_blank(),
                plot_background=element_rect(
                    fill=bgcolor, color=bgcolor, size=1),
                strip_background=element_rect(size=0)),
            inplace=True)


def scaling_plot_per_batch(benchmarks, yaxis: str, label: str):
    "Plots a latency graph for every data-structure in the results file"

    if yaxis not in ['latency(avg)', 'throughput', 'flops']:
        print("Invalid y-axis: {}".format(yaxis))
        sys.exit(1)

    ylabel = ""
    if yaxis == 'latency(avg)':
        ylabel = "Latency per batch (ms)"

    data_set = []
    for batch_size in benchmarks['batch_size'].unique():
        if batch_size != 32 and batch_size != 4:
            continue
        for name in benchmarks.benchmark.unique():
            opt = name.split('_')[2].upper()
            bench = name.split('_')[0]
            if opt != "SCRIPT":
                continue
            benchmark = benchmarks.loc[(benchmarks['benchmark'] == name) &
                                       (benchmarks['batch_size'] == batch_size) &
                                       (benchmarks['topology'] == "sequential")]
            benchmark.insert(0, 'config', "opt={}".format(opt))
            benchmark.insert(0, 'change', benchmark[yaxis].astype(int))
            benchmark.insert(
                0, 'Batch Size', benchmark['batch_size'].astype(int))
            data_set.append(benchmark)
        data = pd.concat(data_set)
    ticks = [i for i in data['intraop_threads'].unique() if i % 2 == 0]
    plot = ggplot(data=data, mapping=aes(x='intraop_threads', y=yaxis, color='config')) + \
        MyTheme(base_size=9) + labs(y=f"{ylabel}") + \
        theme(legend_position='none', legend_title=element_blank(), legend_box_spacing=0.0) + \
        coord_cartesian(ylim=(0, None), xlim=(1, 17), expand=False) + \
        scale_x_continuous(
            breaks=ticks, labels=["{}".format(thr) for thr in ticks], name='# Threads') + \
        scale_y_continuous(labels=lambda lst: ["  {:.0f}".format(x) for x in lst]) + \
        scale_color_brewer(type='qual', palette="Set1", breaks=[data['config'].unique()]) + \
        geom_point() + \
        geom_text(aes(label='change'), size=8, ha="left", va="bottom", color='black', angle=45) + \
        facet_wrap(["Batch Size"], scales="free_y", ncol=1, labeller='label_both') + \
        geom_line()

    # facet_grid('batch_size ~ .', scales="free_y", labeller='label_both') + \

    plot.save("{}-{}.pdf".format(bench, label.lower()), dpi=300,
              width=PLOT_WIDTH, height=2 * PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


def scaling_plot_per_opt(benchmarks, yaxis: str, label: str):

    ylabel = ""
    if yaxis == 'latency(avg)':
        ylabel = "Latency per batch (ms) \n (log scale)"
    for name in benchmarks.benchmark.unique():
        opt = name.split('_')[2]
        bench = name.split('_')[0]
        if opt != "script":
            continue

        # filter even intraop threads
        if name.startswith('bert') or name.startswith('gpt2'):
            benchmarks = benchmarks.loc[benchmarks['intraop_threads'] % 2 == 0]

        data_set = []
        for batch_size in benchmarks['batch_size'].unique():
            if batch_size > 128:
                continue
            benchmark = benchmarks.loc[(benchmarks['benchmark'] == name) &
                                       (benchmarks['batch_size'] == batch_size) &
                                       (benchmarks['topology'] == "sequential")]
            benchmark.insert(0, 'config', "Batch={}".format(batch_size))
            benchmark.insert(0, 'change', benchmark[yaxis].astype(int))
            benchmark['config'] = benchmark['config'].astype(str)
            data_set.append(benchmark)
        data = pd.concat(data_set)
        print(data['config'].unique())

        ticks = [i for i in data['intraop_threads'].unique() if i % 2 == 0]
        breaks = [str(i) for i in data['config'].unique()]
        plot = ggplot(data=data, mapping=aes(x='intraop_threads', y=yaxis, color='config')) + \
            MyTheme(base_size=11) + labs(y=f"{ylabel}") + \
            theme(legend_position='top', legend_title=element_blank(), legend_box_spacing=0.0) + \
            scale_x_continuous(
            breaks=ticks, labels=["{}".format(thr) for thr in ticks], name='# Threads') + \
            scale_y_log10(labels=lambda lst: ["  {:.0f}".format(x) for x in lst]) + \
            scale_color_brewer(type='qual', palette="Set1", breaks=breaks) + \
            geom_point(size=0.5) + \
            geom_line()

        plot.save("{}-{}-{}.pdf".format(bench, label.lower(), opt), dpi=300,
                  width=PLOT_WIDTH, height=PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


def scaling_plot_per_opt_together():
    yaxis = 'latency(avg)'
    ylabel = "Latency per batch (ms) \n (log scale)"

    resnet = pd.read_csv('resnet_latency.csv', skip_blank_lines=True)
    inception = pd.read_csv('inception_latency.csv', skip_blank_lines=True)
    bert = pd.read_csv('bert_latency.csv', skip_blank_lines=True)
    gpt = pd.read_csv('gpt2_latency.csv', skip_blank_lines=True)

    resnet = resnet.loc[resnet['benchmark'] == "resnet_manual_script"]
    inception = inception.loc[inception['benchmark']
                              == "inception_manual_script"]
    bert = bert.loc[bert['benchmark'] == "bert_manual_script"]
    gpt = gpt.loc[gpt['benchmark'] == "gpt2_manual_script"]

    data_set = []
    for batch_size in resnet['batch_size'].unique():
        if batch_size > 128:
            continue
        benchmark = resnet.loc[(resnet['batch_size'] == batch_size) &
                               (resnet['topology'] == "sequential") &
                               (resnet['intraop_threads'] % 2 == 0)]
        benchmark.insert(0, 'config', "Batch={}".format(batch_size))
        benchmark.insert(0, 'change', benchmark[yaxis].astype(int))
        benchmark['config'] = benchmark['config'].astype(str)
        benchmark['benchmark'] = "ResNet-50"
        data_set.append(benchmark)

    for batch_size in inception['batch_size'].unique():
        if batch_size > 128:
            continue
        benchmark = inception.loc[(inception['batch_size'] == batch_size) &
                                  (inception['topology'] == "sequential") &
                                  (inception['intraop_threads'] % 2 == 0)]
        benchmark.insert(0, 'config', "Batch={}".format(batch_size))
        benchmark.insert(0, 'change', benchmark[yaxis].astype(int))
        benchmark['config'] = benchmark['config'].astype(str)
        benchmark['benchmark'] = "Inception-v3"
        data_set.append(benchmark)

    for batch_size in bert['batch_size'].unique():
        if batch_size > 128:
            continue
        benchmark = bert.loc[(bert['batch_size'] == batch_size) &
                             (bert['topology'] == "sequential") &
                             (bert['intraop_threads'] % 2 == 0)]
        benchmark.insert(0, 'config', "Batch={}".format(batch_size))
        benchmark.insert(0, 'change', benchmark[yaxis].astype(int))
        benchmark['config'] = benchmark['config'].astype(str)
        benchmark['benchmark'] = "BERT"

        data_set.append(benchmark)

    for batch_size in gpt['batch_size'].unique():
        if batch_size > 128:
            continue
        benchmark = gpt.loc[(gpt['batch_size'] == batch_size) &
                            (gpt['topology'] == "sequential") &
                            (gpt['intraop_threads'] % 2 == 0)]
        benchmark.insert(0, 'config', "Batch={}".format(batch_size))
        benchmark.insert(0, 'change', benchmark[yaxis].astype(int))
        benchmark['config'] = benchmark['config'].astype(str)
        benchmark['benchmark'] = "GPT-2"
        data_set.append(benchmark)

    data = pd.concat(data_set)

    breaks = [str(i) for i in data['config'].unique()]
    ticks = [i for i in data['intraop_threads'].unique() if i % 2 == 0]
    plot = ggplot(data=data, mapping=aes(x='intraop_threads', y=yaxis, color='config')) + \
        MyTheme(base_size=9) + labs(y=f"{ylabel}") + \
        theme(legend_position='top', legend_title=element_blank(), legend_box_spacing=0.0, subplots_adjust={'wspace': 0.20}) + \
        scale_color_brewer(type='qual', palette="Set1", breaks=breaks) + \
        scale_y_log10(labels=lambda lst: ["  {:.0f}".format(x) for x in lst]) + \
        scale_x_continuous(
            breaks=ticks, labels=["{}".format(thr) for thr in ticks], name='# Threads') + \
        geom_point(size=0.5) + \
        facet_wrap(["benchmark"], scales="free_y", ncol=4, labeller='value') + \
        guides(color=guide_legend(nrow=1, byrow=True)) + \
        geom_line()

    # facet_grid('batch_size ~ .', scales="free_y", labeller='label_both') + \

    plot.save("merged.pdf", dpi=300,
              width=2.4 * PLOT_WIDTH, height=PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


if __name__ == '__main__':
    import sys
    if len(sys.argv) == 2:
        DF = pd.read_csv(sys.argv[1], skip_blank_lines=True)
        scaling_plot_per_batch(DF, 'latency(avg)', 'Latency')
        scaling_plot_per_opt(DF, 'latency(avg)', 'Latency')
    else:
        scaling_plot_per_opt_together()


==> data/motivation/profile_time.py <==
import pandas as pd


def estimated_profile_time(benchmarks):
    iterations = 110

    for name in benchmarks['benchmark'].unique():
        total_time = 0
        benchmark = benchmarks[benchmarks['benchmark'] == name]
        for batch_size in benchmark.batch_size.unique():
            for intra_op in benchmark.intraop_threads.unique():
                avg_time = benchmark[(benchmark['batch_size'] == batch_size) &
                                     (benchmark['intraop_threads'] == intra_op)]['latency(avg)'].iloc[0]
                total_time += (avg_time * iterations)

        ms_per_sec = 1000
        print(f"{name}, {total_time / ms_per_sec / 60} min or {total_time / ms_per_sec / 60 / 60} hours")


if __name__ == '__main__':
    import sys
    DF = pd.read_csv(sys.argv[1], skip_blank_lines=True)
    estimated_profile_time(DF)


==> data/multi-instance/plot.py <==
"""
Script that plots benchmark data-visualizations.
"""

from argparse import ArgumentParser
from enum import Enum
import sys
import pandas as pd
from plotnine.themes import theme_gray, theme
from plotnine.themes.elements import (element_line, element_rect,
                                      element_text, element_blank)
from plotnine import *
from scipy import mean
import numpy as np


import warnings
warnings.filterwarnings("ignore")


# this is the width of a column in the latex template
LATEX_TEMPLATE_COLUMNWIDTH = 84.70798

# the unit of the latex template column width
LATEX_TEMPLATE_COLUMNWDITH_UNIT = 'mm'

# this is the width of the plot
PLOT_WIDTH = LATEX_TEMPLATE_COLUMNWIDTH

# this is the size unit
PLOT_SIZE_UNIT = LATEX_TEMPLATE_COLUMNWDITH_UNIT

# this is the ration of the plot
PLOT_ASPECT_RATIO = 16/6

# this is the plot height
PLOT_HEIGHT = PLOT_WIDTH/PLOT_ASPECT_RATIO

MAX_CORES = 16


class MyTheme(theme_gray):
    "Set the theme for the plot"

    def __init__(self, base_size=11, base_family='Times New Roman'):
        theme_gray.__init__(self, base_size, base_family)
        bgcolor = '#FFFFFF'
        self.add_theme(
            theme(
                axis_text=element_text(size=base_size),
                axis_ticks_major_x=element_line(size=1),
                axis_ticks_major_y=element_line(size=1),
                title=element_text(color='#3C3C3C'),
                legend_background=element_rect(fill='None'),
                legend_key=element_rect(fill='#FFFFFF', colour=None),
                panel_background=element_rect(fill=bgcolor),
                axis_line_x=element_line(size=1),
                axis_line_y=element_line(size=1),
                panel_grid_major=element_blank(),
                panel_grid_minor=element_blank(),
                plot_background=element_rect(
                    fill=bgcolor, color=bgcolor, size=1),
                strip_background=element_rect(fill="white")),
            inplace=True)


def parse_lat_data(data):
    fat_instance_latencies = {}
    expected_instance_latencies = {}
    thin_instance_latencies = {}
    solution = {}

    model, _, mode = data['benchmark'][0].split('_')

    fat_latency = data[(data.intraop_threads == MAX_CORES)
                       & (data.instance_id == 0)]
    expected_latency = data[(data.intraop_threads != MAX_CORES)
                            & (data.instance_id == 0)]
    thin_latency = data[(data.intraop_threads != MAX_CORES)
                        & (data.instance_id != 0)]

    # get the fat instance latencies
    for batch_size in fat_latency.batch_size.unique():
        fat_instance_latency = fat_latency[(fat_latency.batch_size == batch_size)
                                           & (fat_latency.instance_id == 0)
                                           & (fat_latency.intraop_threads == MAX_CORES)]["latency(avg)"].values[0]
        fat_instance_latencies[batch_size] = fat_instance_latency

    # get the thin instance latencies
    thin_latency = thin_latency.groupby(['intraop_threads', 'batch_size'], as_index=False).agg(
        {'latency(avg)': max, 'interop_threads': sum})
    for _lat in thin_latency['latency(avg)'].unique():
        thin_lat = thin_latency[thin_latency['latency(avg)'] == _lat]
        bs = thin_lat.batch_size.values[0] * thin_lat.interop_threads.values[0]
        thin_instance_latencies[bs] = _lat
        solution[bs] = (thin_lat.interop_threads.values[0],
                        thin_lat.intraop_threads.values[0], thin_lat.batch_size.values[0])

        # get the expected instance latencies
        exp = expected_latency[(expected_latency.batch_size == thin_lat.batch_size.iloc[0]) &
                               (expected_latency.intraop_threads == thin_lat.intraop_threads.iloc[0])]
        expected_instance_latencies[bs] = exp['latency(avg)'].values[0]

    assert len(fat_instance_latencies) == len(
        expected_instance_latencies) == len(thin_instance_latencies)

    df = pd.DataFrame(
        columns=['batch_size', 'fat_latency', 'expected_latency', 'thin_latency', 'solution'])

    for bs in fat_instance_latencies.keys():
        df = df.append({'batch_size': bs, 'fat_latency': fat_instance_latencies[bs], "expected_latency":
                        expected_instance_latencies[bs], "thin_latency": thin_instance_latencies[bs], "solution": solution[bs]}, ignore_index=True)

    expected_speedup = (df['fat_latency'] / df['expected_latency'])
    actual_speedup = (df['fat_latency'] / df['thin_latency'])
    df.insert(len(df.columns), 'Expected Speedup', expected_speedup)
    df.insert(len(df.columns), 'Actual Speedup', actual_speedup)
    # print(df)

    # plot the data
    actual_data = pd.DataFrame(columns=['batchsize', 'speedup', 'config'])
    batch = pd.concat([df['batch_size'], df['batch_size']])
    speedup = pd.concat([df['Expected Speedup'], df['Actual Speedup']])
    type = pd.concat([pd.Series(['Expected Speedup'] * len(df['batch_size'])), pd.Series(
        ['Actual Speedup'] * len(df['batch_size']))])
    actual_data = pd.DataFrame(
        {'config': type, 'batchsize': batch, 'speedup': speedup})
    actual_data['batchsize'] = actual_data['batchsize'].astype(int)
    actual_data['speedup'] = actual_data['speedup'].astype(float)
    # print(actual_data)

    latspeedups = list(
        actual_data[actual_data['config'] == 'Actual Speedup']['speedup'])
    latmean = mean(latspeedups)
    print(f'mean_latency_speedup {model} {mode} {latmean}')
    return actual_data


def parse_throughput_data(data):
    fat_instance_throughputs = {}
    thin_instance_throughputs = {}
    solution = {}

    fat_throughput = data[(data.intraop_threads == MAX_CORES)
                          & (data.instance_id == 0)]
    thin_throughput = data[(data.intraop_threads != MAX_CORES)
                           & (data.instance_id != 0)]

    # get the fat instance latencies
    for batch_size in fat_throughput.batch_size.unique():
        fat_instance_latency = fat_throughput[(fat_throughput.batch_size == batch_size)
                                              & (fat_throughput.instance_id == 0)
                                              & (fat_throughput.intraop_threads == MAX_CORES)]["throughput"].values[0]
        fat_instance_throughputs[batch_size] = fat_instance_latency

    # get the thin instance latencies
    thin_throughput = thin_throughput.groupby(['intraop_threads', 'batch_size'], as_index=False).agg(
        {'throughput': sum, 'interop_threads': sum})
    for _tput in thin_throughput['throughput'].unique():
        thin_lat = thin_throughput[thin_throughput['throughput'] == _tput]
        bs = thin_lat.batch_size.values[0] * thin_lat.interop_threads.values[0]
        thin_instance_throughputs[bs] = _tput
        solution[bs] = (thin_lat.interop_threads.values[0],
                        thin_lat.intraop_threads.values[0], thin_lat.batch_size.values[0])

    assert len(fat_instance_throughputs) == len(thin_instance_throughputs)

    df = pd.DataFrame(
        columns=['config', 'batchsize', 'speedup'])
    for bs in fat_instance_throughputs.keys():
        speedup = (thin_instance_throughputs[bs] / fat_instance_throughputs[bs])
        df = df.append(
            {'batchsize': bs, 'speedup': speedup}, ignore_index=True)
    df['config'] = 'Actual Speedup'
    df['batchsize'] = df['batchsize'].astype(int)
    df['speedup'] = df['speedup'].astype(float)
    print(df)

    model, _, mode = data['benchmark'][0].split('_')
    tputspeedups = list(df['speedup'])
    tputmean = mean(tputspeedups)
    print(f'mean_throughput_speedup {model} {mode} {tputmean}')
    return df


def plot_latency(data):
    actual_data = parse_lat_data(data)

    plot = ggplot(data=actual_data, mapping=aes(x='batchsize', y='speedup', color='config', shape='config')) + \
        MyTheme(base_size=11) + labs(y="Speedup over \n Fat Instance") + \
        theme(legend_position='top', legend_title=element_blank(), legend_box_spacing=0.0) + \
        scale_x_log10(
        breaks=actual_data['batchsize'].unique(), labels=["{}".format(thr) for thr in actual_data['batchsize'].unique()], name='Batch Size') + \
        scale_y_continuous(labels=lambda lst: ["{:.1f}".format(x) for x in lst]) + \
        scale_color_brewer(type='qual', palette="Set1") + \
        geom_line() + \
        geom_point()

    plot.save("multiinstance_latency_speedup.pdf", dpi=300, width=PLOT_WIDTH,
              height=PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


def plot_throughput(data):
    df = parse_throughput_data(data)

    # plot the data
    plot = ggplot(data=df, mapping=aes(x='batchsize', y='speedup', color='config')) + \
        MyTheme(base_size=11) + labs(y="Speedup over \n Fat Instance") + \
        theme(legend_position='none', legend_title=element_blank(), legend_box_spacing=0.0, legend_key=element_blank()) + \
        scale_x_log10(
        breaks=df['batchsize'].unique(), labels=["{}".format(thr) for thr in df['batchsize'].unique()], name='Batch Size') + \
        scale_y_continuous(labels=lambda lst: ["{:.1f}".format(x) for x in lst]) + \
        scale_color_brewer(type='qual', palette="Set1") + \
        geom_line() + \
        geom_point()

    plot.save("multiinstance_throughput_speedup.pdf", dpi=300, width=PLOT_WIDTH,
              height=PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


class Plots(Enum):
    latency = 1
    throughput = 2


def args_parser():
    args = ArgumentParser(description="Run the plot script")
    args.add_argument("-p", "--plot", type=str, default=Plots.latency.name,
                      help="Script supports the following plot types {}".format([plot.name for plot in Plots]))
    args.add_argument("-f", "--file", type=str, required=True,
                      help="Path to the date file.")

    if len(sys.argv) < 2:
        args.print_help()
        sys.exit(1)
    return args.parse_args()


def plot_merged_latency():
    resnet = parse_lat_data(pd.read_csv(
        "./resnet_script_default/resnet_latency.csv"))
    resnet['benchmark'] = "(a) ResNet-50"
    inception = parse_lat_data(pd.read_csv(
        "./inception_script_default/inception_latency.csv"))
    inception['benchmark'] = "(b) Inception-V3"
    gpt = parse_lat_data(pd.read_csv("./gpt_script_default/gpt2_latency.csv"))
    gpt['benchmark'] = "(c) GPT-2"
    bert = parse_lat_data(pd.read_csv(
        "./bert_script_default/bert_latency.csv"))
    bert['benchmark'] = "(d) BERT"

    actual_data = pd.concat([resnet, inception, bert, gpt], ignore_index=True)
    labels = []
    for bs in actual_data['batchsize'].unique():
        if int(bs) in [16, 64, 256, 1024]:
            labels.append(str(bs))
        else:
            labels.append("")

    ylabels = [x for x in np.arange(1.0, 2.4, 0.3)]
    print(ylabels)
    plot = ggplot(data=actual_data, mapping=aes(x='batchsize', y='speedup', color='config', shape='config')) + \
        MyTheme(base_size=9) + labs(y="Speedup over \n Fat Instance") + \
        theme(legend_position='top', legend_title=element_blank(), legend_box_spacing=-0.1, subplots_adjust={'wspace': 0.10}) + \
        scale_x_log10(
        breaks=actual_data['batchsize'].unique(), labels=labels, name='Batch Size') + \
        scale_y_continuous(breaks=ylabels, labels=lambda lst: ["{:.1f}".format(x) for x in ylabels]) + \
        scale_color_brewer(type='qual', palette="Set1") + \
        geom_line() + \
        geom_point() + \
        facet_wrap(["benchmark"], scales="fixed", ncol=4, labeller='value') + \
        guides(color=guide_legend(nrow=1, byrow=True))

    plot.save("multiinstance_latency_merged.pdf", dpi=300,
              width=2.4 * PLOT_WIDTH, height=PLOT_HEIGHT * 0.7, units=PLOT_SIZE_UNIT)


def plot_merged_throughput():
    resnet = parse_throughput_data(pd.read_csv(
        "./resnet_script_default/resnet_throughput.csv"))
    resnet['benchmark'] = "(a) ResNet-50"
    inception = parse_throughput_data(pd.read_csv(
        "./inception_script_default/inception_throughput.csv"))
    inception['benchmark'] = "(b) Inception-V3"
    gpt = parse_throughput_data(pd.read_csv(
        "./gpt_script_default/gpt2_throughput.csv"))
    gpt['benchmark'] = "(c) GPT-2"
    bert = parse_throughput_data(pd.read_csv(
        "./bert_script_default/bert_throughput.csv"))
    bert['benchmark'] = "(d) BERT"
    df = pd.concat([resnet, inception, bert, gpt], ignore_index=True)

    labels = []
    for bs in df['batchsize'].unique():
        if int(bs) in [16, 64, 256, 1024]:
            labels.append(str(bs))
        else:
            labels.append("")

    plot = ggplot(data=df, mapping=aes(x='batchsize', y='speedup', color='config')) + \
        MyTheme(base_size=9) + labs(y="Speedup over \n Fat Instance") + \
        theme(legend_position='none', legend_title=element_blank(), legend_box_spacing=-0.1, legend_key=element_blank(), subplots_adjust={'wspace': 0.20}) + \
        scale_x_log10(
        breaks=df['batchsize'].unique(), labels=labels, name='Batch Size') + \
        scale_y_continuous(labels=lambda lst: ["{:.1f}".format(x) for x in lst]) + \
        scale_color_brewer(type='qual', palette="Set1") + \
        geom_line() + \
        geom_point() + \
        facet_wrap(["benchmark"], scales="free_y", ncol=4, labeller='value') + \
        guides(color=guide_legend(nrow=1, byrow=True))
    plot.save("multiinstance_throughput_merged.pdf", dpi=300,
              width=2.4 * PLOT_WIDTH, height=PLOT_HEIGHT * 0.7, units=PLOT_SIZE_UNIT)


if __name__ == '__main__':
    if len(sys.argv) < 2:
        plot_merged_latency()
        plot_merged_throughput()
    else:
        args = args_parser()

        DF = pd.read_csv(args.file, skip_blank_lines=True)

        if args.plot == Plots.latency.name:
            plot_latency(DF)
        elif args.plot == Plots.throughput.name:
            plot_throughput(DF)
        else:
            print("Unknown plot type")
            sys.exit(1)


==> data/multi-instance/plot_all.sh <==
#!/bin/bash

repo="resnet inception gpt bert"
type="none script"





for r in $repo; do
    for t in $type; do
        name=$r"_"$t"_default"
        echo $name
        cd $name
        # if repo is gpt, then file name is gpt2
        if [ $r == "gpt" ]; then
            file="gpt2"
        else
            file=$r
        fi
        python3 ../plot.py -p latency -f $file"_latency.csv"
        python3 ../plot.py -p throughput -f $file"_throughput.csv"
        cd ..
    done
done | tee output.log

(
  echo benchmark model mode speedup;
  grep mean_latency_speedup output.log | awk '{print "pytorch " $2 " " $3 " " $4}'
) | tee mean_latency_speedup.csv

(
  echo benchmark model mode speedup;
  grep mean_throughput_speedup output.log | awk '{print "pytorch " $2 " " $3 " " $4}'
) | tee mean_throughput_speedup.csv


==> data/multi-instance_thin_pt/gpt2/plot.py <==
"""
Script that plots benchmark data-visualizations.
"""

from argparse import ArgumentParser
from enum import Enum
import sys
import pandas as pd
from plotnine.themes import theme_gray, theme
from plotnine.themes.elements import (element_line, element_rect,
                                      element_text, element_blank)
from plotnine import *
from scipy import mean
import numpy as np

import warnings
warnings.filterwarnings("ignore")

np.float = float

# this is the width of a column in the latex template
LATEX_TEMPLATE_COLUMNWIDTH = 84.70798

# the unit of the latex template column width
LATEX_TEMPLATE_COLUMNWDITH_UNIT = 'mm'

# this is the width of the plot
PLOT_WIDTH = LATEX_TEMPLATE_COLUMNWIDTH

# this is the size unit
PLOT_SIZE_UNIT = LATEX_TEMPLATE_COLUMNWDITH_UNIT

# this is the ration of the plot
PLOT_ASPECT_RATIO = 16/6

# this is the plot height
PLOT_HEIGHT = PLOT_WIDTH/PLOT_ASPECT_RATIO

MAX_CORES = 16


class MyTheme(theme_gray):
    "Set the theme for the plot"

    def __init__(self, base_size=11, base_family='Times New Roman'):
        theme_gray.__init__(self, base_size, base_family)
        bgcolor = '#FFFFFF'
        self.add_theme(
            theme(
                axis_text=element_text(size=base_size),
                axis_ticks_major_x=element_line(size=1),
                axis_ticks_major_y=element_line(size=1),
                title=element_text(color='#3C3C3C'),
                legend_background=element_rect(fill='None'),
                legend_key=element_rect(fill='#FFFFFF', colour=None),
                panel_background=element_rect(fill=bgcolor),
                axis_line_x=element_line(size=1),
                axis_line_y=element_line(size=1),
                panel_grid_major=element_blank(),
                panel_grid_minor=element_blank(),
                plot_background=element_rect(
                    fill=bgcolor, color=bgcolor, size=1),
                strip_background=element_rect(fill="white")),
            inplace=True)


def parse_lat_data(data):
    fat_instance_latencies = {}
    thin_instance_latencies = {}
    solution = {}

    model, _, mode = data['benchmark'][0].split('_')

    fat_latency = data[(data.intraop_threads == MAX_CORES)
                       & (data.instance_id == 0)]
    thin_latency = data[(data.intraop_threads != MAX_CORES)
                        & (data.instance_id != 0)]

    # get the fat instance latencies
    for batch_size in fat_latency.batch_size.unique():
        fat_instance_latency = fat_latency[(fat_latency.batch_size == batch_size)
                                           & (fat_latency.instance_id == 0)
                                           & (fat_latency.intraop_threads == MAX_CORES)]["latency(avg)"].values[0]
        fat_instance_latencies[batch_size] = fat_instance_latency

    # get the thin instance latencies
    thin_latency = thin_latency.groupby(['intraop_threads', 'batch_size'], as_index=False).agg(
        {'latency(avg)': max, 'interop_threads': sum})
    for _lat in thin_latency['latency(avg)'].unique():
        thin_lat = thin_latency[thin_latency['latency(avg)'] == _lat]
        bs = thin_lat.batch_size.values[0] * thin_lat.interop_threads.values[0]
        thin_instance_latencies[bs] = _lat
        solution[bs] = (thin_lat.interop_threads.values[0],
                        thin_lat.intraop_threads.values[0], thin_lat.batch_size.values[0])

    assert len(fat_instance_latencies) == len(thin_instance_latencies)

    df = pd.DataFrame(
        columns=['batch_size', 'fat_latency', 'thin_latency', 'solution'])

    for bs in fat_instance_latencies.keys():
        df = df.append(
            {'batch_size': bs, 'fat_latency': fat_instance_latencies[bs], "thin_latency": thin_instance_latencies[bs], "solution": solution[bs]}, ignore_index=True)
    return df


def plot_latency(Packrat, Thin):
    packrat_latencies = parse_lat_data(Packrat)
    packrat_latencies.rename(columns={'thin_latency': 'packrat_latency'},
                             inplace=True)
    thin_latencies = parse_lat_data(Thin)
    thin_latencies.rename(columns={'thin_latency': 'thin_latency'},
                          inplace=True)
    thin_latencies.drop(columns=['fat_latency'], inplace=True)

    merged_data = pd.merge(packrat_latencies, thin_latencies, on='batch_size')

    # caculate packrat and thin speedups using fat_latency as the baseline from the merged data
    speedup_data = pd.DataFrame(
        columns=['batch_size', 'Packrat_Speedup', 'Thin Speedup', 'Packrat_solution', 'Thin_solution'])
    for bs in merged_data['batch_size'].unique():
        packrat_speedup = (merged_data[merged_data['batch_size'] == bs]['thin_latency'].values[0] /
                           merged_data[merged_data['batch_size'] == bs]['packrat_latency'].values[0])
        thin_speedup = (merged_data[merged_data['batch_size'] == bs]['fat_latency'].values[0] /
                        merged_data[merged_data['batch_size'] == bs]['thin_latency'].values[0])

        # if solutions are equal then Thin_speedup is same as Packrat_speedup
        if merged_data[merged_data['batch_size'] == bs]['solution_x'].values[0] == merged_data[merged_data['batch_size'] == bs]['solution_y'].values[0]:
            thin_speedup = packrat_speedup
        speedup_data = speedup_data.append(
            {'batch_size': bs, 'Packrat_Speedup': packrat_speedup, 'Thin Speedup': thin_speedup, 'Packrat_solution': merged_data[merged_data['batch_size'] == bs]['solution_x'].values[0], 'Thin_solution': merged_data[merged_data['batch_size'] == bs]['solution_y'].values[0]}, ignore_index=True)

    actual_data = pd.DataFrame(
        columns=['batchsize', 'config', 'speedup', 'solution'])
    for bs in speedup_data['batch_size'].unique():
        if bs <= 8:
            continue
        actual_data = actual_data.append(
            {'batchsize': bs, 'config': 'Packrat Speedup', 'speedup': speedup_data[speedup_data['batch_size'] == bs]['Packrat_Speedup'].values[0], 'solution': speedup_data[speedup_data['batch_size'] == bs]['Packrat_solution'].values[0]}, ignore_index=True)
        #actual_data = actual_data.append(
        #    {'batchsize': bs, 'config': "Thin Speedup", 'speedup': speedup_data[speedup_data['batch_size'] == bs]['Thin Speedup'].values[0], 'solution': speedup_data[speedup_data['batch_size'] == bs]['Thin_solution'].values[0]}, ignore_index=True)
    actual_data['batchsize'] = actual_data['batchsize'].astype(int)
    actual_data['speedup'] = actual_data['speedup'].astype(float)
    actual_data['config'] = actual_data.apply(
        lambda row: " Packrat" if row.config == "Packrat Speedup" else "16 Single-threaded Instances", axis=1)
    print(actual_data)

    plot = ggplot(data=actual_data, mapping=aes(x='batchsize', y='speedup', color='config', shape='config')) + \
        MyTheme(base_size=9) + labs(y="Speedup over 16 \n Single-threaded Instances") + \
        theme(legend_position='none', legend_title=element_blank()) + \
        scale_x_log10(
        breaks=actual_data['batchsize'].unique(), labels=["{}".format(thr) for thr in actual_data['batchsize'].unique()], name='Batch Size') + \
        scale_y_continuous(limits=(1.0, 3.5), labels=lambda lst: ["{:.1f}".format(x) for x in lst]) + \
        scale_color_brewer(type='qual', palette="Set1") + \
        geom_line() + \
        geom_point()

    # scale_fill_manual(values=['#e41a1c', '#377eb8']) + \
    # geom_col(stat='identity', position='dodge', width=0.2)

    plot.save("multiinstance_latency_speedup.pdf", dpi=300, width=PLOT_WIDTH,
              height=PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


def plot_throughput(data):
    df = parse_throughput_data(data)

    # plot the data
    plot = ggplot(data=df, mapping=aes(x='batchsize', y='speedup', color='config')) + \
        MyTheme(base_size=11) + labs(y="Speedup over \n Fat Instance (%)") + \
        theme(legend_position='none', legend_title=element_blank(), legend_box_spacing=0.0, legend_key=element_blank()) + \
        scale_x_log10(
        breaks=df['batchsize'].unique(), labels=["{}".format(thr) for thr in df['batchsize'].unique()], name='Batch Size') + \
        scale_y_continuous(labels=lambda lst: ["{:.1f}".format(x) for x in lst]) + \
        scale_color_brewer(type='qual', palette="Set1") + \
        geom_line() + \
        geom_point()

    plot.save("multiinstance_throughput_speedup.pdf", dpi=300, width=PLOT_WIDTH,
              height=PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


class Plots(Enum):
    latency = 1
    throughput = 2


def args_parser():
    args = ArgumentParser(description="Run the plot script")
    args.add_argument("-p", "--plot", type=str, default=Plots.latency.name,
                      help="Script supports the following plot types {}".format([plot.name for plot in Plots]))
    args.add_argument("-f1", "--packrat", type=str, required=True,
                      help="Path to the date file.")
    args.add_argument("-f2", "--thin", type=str, required=True,
                      help="Path to the date file.")

    if len(sys.argv) < 3:
        args.print_help()
        sys.exit(1)
    return args.parse_args()



if __name__ == '__main__':
    if len(sys.argv) < 3:
        exit(1)
    else:
        args = args_parser()

        Packrat = pd.read_csv(args.packrat, skip_blank_lines=True)
        Thin = pd.read_csv(args.thin, skip_blank_lines=True)

        if args.plot == Plots.latency.name:
            plot_latency(Packrat, Thin)
        elif args.plot == Plots.throughput.name:
            # plot_throughput(DF)
            print("Throughput plot not supported")
        else:
            print("Unknown plot type")
            sys.exit(1)


==> data/new_config_change/parse.sh <==
#!/bin/bash

parse_access_log() {
    cat $1 | cut -d " " -f 1,8 | cut -d "T" -f 2 | sed "s/\s/,/g" | awk 'BEGIN{print "Time,ID,Latency"}; NR > 100 { print }'
}

parse_ts_log() {
    cat $1 | grep -e "ACCESS_LOG" -e "predictions" | cut -d " " -f 1,4,12 | cut -d "T" -f 2 | sed "s/\s/,/g" | awk 'BEGIN{print "Time,ID,Model,Latency"}; NR > 100 { print }'
}

if [ $# -ne 1 ]; then
    echo "Usage: $0 <file>"
    exit 1
else
    if [[ $1 == *"access"* ]]; then
        parse_access_log $1
    elif [[ $1 == *"ts"* ]]; then
        parse_ts_log $1
    fi
fi

==> data/new_config_change/plot.py <==
"""
Script that plots benchmark data-visualizations.
"""
import sys
import pandas as pd
from plotnine.themes import theme_gray, theme
from plotnine.themes.elements import (element_line, element_rect,
                                      element_text, element_blank)
from plotnine import *


import warnings
warnings.filterwarnings("ignore")

# this is the width of a column in the latex template
LATEX_TEMPLATE_COLUMNWIDTH = 84.70798

# the unit of the latex template column width
LATEX_TEMPLATE_COLUMNWDITH_UNIT = 'mm'

# this is the width of the plot
PLOT_WIDTH = LATEX_TEMPLATE_COLUMNWIDTH

# this is the size unit
PLOT_SIZE_UNIT = LATEX_TEMPLATE_COLUMNWDITH_UNIT

# this is the ration of the plot
PLOT_ASPECT_RATIO = 16/6

# this is the plot height
PLOT_HEIGHT = PLOT_WIDTH/PLOT_ASPECT_RATIO


class MyTheme(theme_gray):
    "Set the theme for the plot"

    def __init__(self, base_size=11, base_family='Times New Roman'):
        theme_gray.__init__(self, base_size, base_family)
        bgcolor = '#FFFFFF'
        self.add_theme(
            theme(
                axis_text=element_text(size=base_size),
                axis_ticks_major_x=element_line(size=1),
                axis_ticks_major_y=element_line(size=1),
                title=element_text(color='#3C3C3C'),
                legend_background=element_rect(fill='None'),
                legend_key=element_rect(fill='#FFFFFF', colour=None),
                panel_background=element_rect(fill=bgcolor),
                # two sided panel borders
                axis_line_x=element_line(size=1),
                axis_line_y=element_line(size=1),
                panel_grid_major=element_line(
                    color='#D5D5D5', linetype='dashed', size=0.5),
                panel_grid_minor=element_blank(),
                plot_background=element_rect(
                    fill=bgcolor, color=bgcolor, size=1),
                strip_background=element_rect(size=0)),
            inplace=True)


def scaling_plot(data):
    "Plots a latency graph for every data-structure in the results file"
    start_time = pd.to_timedelta(data['Time'].iloc[0]).total_seconds()
    print(start_time)

    ylabel = "Latency per batch (ms)"
    data.insert(loc=0, column="Index", value=data.reset_index().index)
    data['elapsed_time'] = data.apply(
        lambda row: (pd.to_timedelta(row.Time).total_seconds() - start_time + ((row.Index % 152)*0.0059)), axis=1)
    data['model'] = data.apply(lambda row: row.Model.split("_")[1], axis=1)
    data['model'] = data.apply(lambda row: "Config: B1" if row.model == "1.0" else "Config: B2", axis=1)
    print(len(data.elapsed_time.unique()))
    #print(data[(data['elapsed_time'] > 7.0) & (data['elapsed_time'] < 8.0)])
    print(data)


    annotate_size = 7
    plot = ggplot(data=data, mapping=aes(x='elapsed_time', y='Latency', color="model", shape="model")) + \
        MyTheme(base_size=9) + labs(y=f"{ylabel}") + \
        xlab("Elapsed Time (s)") + \
        theme(legend_position='top', legend_title=element_blank(), legend_box_spacing=-0.15) + \
        coord_cartesian(ylim=(0, 2100), xlim=(0, 34), expand=False) + \
        scale_x_continuous(breaks=range(0, 40, 8)) + \
        scale_y_continuous(labels=lambda lst: ["{:.0f}".format(x) for x in lst]) + \
        geom_line(size=0.05) + \
        geom_point(size=0.5) + \
        annotate("text", x=4, y=300, label="B = B1 \n Config: B1", size=annotate_size, color="#3182bd") + \
        annotate("text", x=11.5, y=800, label="Request rate spikes, \n Config: B1", size=annotate_size, color="#3182bd") + \
        annotate("text", x=20, y=250, label="B = B2, \n Transition B1 -> B2", size=annotate_size, color="#3182bd") + \
        annotate("text", x=29, y=700, label="B = B2, \n Config: B2", size=annotate_size, color="#3182bd")

    plot.save("config_change_latency.pdf", dpi=300,
              width=PLOT_WIDTH, height=PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


if __name__ == '__main__':
    import sys
    DF = pd.read_csv(sys.argv[1], skip_blank_lines=True)
    scaling_plot(DF)


==> data/torchserve/plot.py <==
"""
Script that plots benchmark data-visualizations.
"""

from argparse import ArgumentParser
from enum import Enum
import sys
import pandas as pd
from plotnine.themes import theme_gray, theme
from plotnine.themes.elements import (element_line, element_rect,
                                      element_text, element_blank)
from plotnine import *
from scipy.stats import gmean
from scipy import mean
from matplotlib.ticker import FormatStrFormatter


import warnings
warnings.filterwarnings("ignore")


# this is the width of a column in the latex template
LATEX_TEMPLATE_COLUMNWIDTH = 84.70798

# the unit of the latex template column width
LATEX_TEMPLATE_COLUMNWDITH_UNIT = 'mm'

# this is the width of the plot
PLOT_WIDTH = LATEX_TEMPLATE_COLUMNWIDTH

# this is the size unit
PLOT_SIZE_UNIT = LATEX_TEMPLATE_COLUMNWDITH_UNIT

# this is the ration of the plot
PLOT_ASPECT_RATIO = 16/6

# this is the plot height
PLOT_HEIGHT = PLOT_WIDTH/PLOT_ASPECT_RATIO


class MyTheme(theme_gray):
    "Set the theme for the plot"

    def __init__(self, base_size=11, base_family='Times New Roman'):
        theme_gray.__init__(self, base_size, base_family)
        bgcolor = '#FFFFFF'
        self.add_theme(
            theme(
                axis_text=element_text(size=base_size),
                axis_ticks_major_x=element_line(size=1),
                axis_ticks_major_y=element_line(size=1),
                title=element_text(color='#3C3C3C'),
                legend_background=element_rect(fill='None'),
                legend_key=element_rect(fill='#FFFFFF', colour=None),
                panel_background=element_rect(fill=bgcolor),
                # two sided panel borders
                axis_line_x=element_line(size=1),
                axis_line_y=element_line(size=1),
                panel_grid_major=element_blank(),
                panel_grid_minor=element_blank(),
                plot_background=element_rect(
                    fill=bgcolor, color=bgcolor, size=1),
                strip_background=element_rect(fill="white")),
            inplace=True)


def parse_data(data):
    for allocator in data.allocator.unique():
        fat_instance = {}
        thin_instance = {}

        data = data[data.allocator == allocator]
        model = data['model'][0]
        mode = 'script'

        fat = data[(data.cores == 16) & (data.instances == 1)]
        thin = data[(data.cores != 16) & (data.instances != 1)]
        for batch_size in fat.batch_size.unique():
            fat_instance_stat = fat[fat.batch_size == batch_size]

            # get the fat instance latency and throughput
            temp = {}
            temp["latency"] = fat_instance_stat["mean_ts_latency"].values[0]
            temp["throughput"] = fat_instance_stat["throughput"].values[0]
            if batch_size <= 512:
                fat_instance[batch_size] = temp

            # get the thin instance latency and throughput
        for latency in thin.mean_ts_latency.unique():
            thin_instance_stat = thin[thin.mean_ts_latency == latency]
            temp = {}
            temp["latency"] = thin_instance_stat["mean_ts_latency"].values[0]
            temp["throughput"] = thin_instance_stat["throughput"].values[0]
            batch = thin_instance_stat.batch_size.values[0] * \
                thin_instance_stat.instances.values[0]
            if batch <= 512:
                thin_instance[batch] = temp

        assert len(fat_instance) == len(thin_instance)
        # print(fat_instance)
        # print(thin_instance)

        # transform the data
        actual_data = pd.DataFrame(columns=['batchsize', 'config', 'speedup'])
        for key in fat_instance.keys():
            #tput = ((thin_instance[key]["throughput"] - fat_instance[key]
            #        ["throughput"]) / fat_instance[key]["throughput"]) * 100
            lat = (fat_instance[key]["latency"] / thin_instance[key]["latency"])

            actual_data = actual_data.append(
                {'batchsize': key, 'config': 'latency', 'speedup': lat}, ignore_index=True)
            #actual_data = actual_data.append(
            #    {'batchsize': key, 'config': 'throughput', 'speedup': tput}, ignore_index=True)
        actual_data['batchsize'] = actual_data['batchsize'].astype(int)
        actual_data['speedup'] = actual_data['speedup'].astype(float)
        # print(actual_data)

        latspeedups = list(
            actual_data[actual_data['config'] == 'latency']['speedup'])
        latmean = mean(latspeedups)
        print(f'mean_latency_speedup {model} {mode} {latmean}')

        #tputspeedups = list(
        #    actual_data[actual_data['config'] == 'throughput']['speedup'])
        #tputmean = mean(tputspeedups)
        #print(f'mean_throughput_speedup {model} {mode} {tputmean}')
        return actual_data


def plot_speedup(data):
    actual_data = parse_data(data)

    # plot the data
    plot = ggplot(data=actual_data, mapping=aes(x='batchsize', y='speedup', color='config', shape='config')) + \
        MyTheme(base_size=11) + labs(y="Speedup over \n Fat Instance") + \
        theme(legend_position='top', legend_title=element_blank(), legend_box_spacing=0.0) + \
        scale_x_log10(
        breaks=actual_data['batchsize'].unique(), labels=["{}".format(thr) for thr in actual_data['batchsize'].unique()], name='Batch Size') + \
        scale_y_continuous(labels=lambda lst: ["{:.1f}".format(x) for x in lst]) + \
        scale_color_brewer(type='qual', palette="Set1") + \
        geom_line() + \
        ylim(0, None) + \
        geom_point()

    plot.save("multiinstance_speedup.pdf", dpi=300, width=PLOT_WIDTH,
              height=PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


def plot_merged_speedup():
    resnet = parse_data(pd.read_csv(
        "./resnet_script_default/resnet50_results.csv"))
    resnet['benchmark'] = "(a) ResNet-50"
    inception = parse_data(pd.read_csv(
        "./inception_script_default/inception_results.csv"))
    inception['benchmark'] = "(b) Inception-V3"
    gpt = parse_data(pd.read_csv(
        "./gpt_eager_default/gpt2_results.csv"))
    gpt['benchmark'] = "(c) GPT-2"
    bert = parse_data(pd.read_csv(
        "./bert_script_default/bert_results.csv"))
    bert['benchmark'] = "(d) BERT"

    actual_data = pd.concat([resnet, inception, bert, gpt], ignore_index=True)

    labels = []
    for bs in actual_data['batchsize'].unique():
        if int(bs) in [8, 32, 128, 512]:
            labels.append(str(bs))
        else:
            labels.append("")
    ylabels = [1.0, 1.3, 1.6, 1.9, 2.2]
    plot = ggplot(data=actual_data, mapping=aes(x='batchsize', y='speedup', color='config', shape='config')) + \
        MyTheme(base_size=9) + labs(y="Speedup over \n Fat Instance") + \
        theme(legend_position='none', legend_title=element_blank(), legend_box_spacing=-0.1, subplots_adjust={'wspace': 0.10}) + \
        scale_x_log10(
        breaks=actual_data['batchsize'].unique(), labels=labels, name='Batch Size') + \
        scale_y_continuous(limits=(1.0, 2.2), labels=lambda lst: ["{:.1f}".format(x) for x in lst], breaks=ylabels) + \
        scale_color_brewer(type='qual', palette="Set1") + \
        geom_line() + \
        geom_point() + \
        facet_wrap(["benchmark"], scales="fixed", ncol=4, labeller='value') + \
        guides(color=guide_legend(nrow=1, byrow=True))

    plot.save("multiinstance_speedup_merged.pdf", dpi=300,
              width=2.4 * PLOT_WIDTH, height=0.7 * PLOT_HEIGHT, units=PLOT_SIZE_UNIT)


if __name__ == "__main__":
    if len(sys.argv) < 2:
        plot_merged_speedup()
    else:
        DF = pd.read_csv(sys.argv[1], skip_blank_lines=True)
        plot_speedup(DF)


==> data/torchserve/plot_all.sh <==
#!/bin/bash

set -e

repo="resnet inception bert"
type="script"





for r in $repo; do
    for t in $type; do
        name=$r"_"$t"_default"
        echo $name
        pushd $name
        # if repo is gpt, then file name is gpt2
        if [ $r == "gpt" ]; then
            file="gpt2"
        elif [ $r == "resnet" ]; then
            file="resnet50"
        else
            file=$r
        fi
        python3 ../plot.py $file"_results.csv"
        popd
    done
done | tee output.log

(
  echo benchmark model mode speedup;
  grep mean_latency_speedup output.log | awk '{print "torchserve " $2 " " $3 " " $4}'
) | tee mean_latency_speedup.csv

(
  echo benchmark model mode speedup;
  grep mean_throughput_speedup output.log | awk '{print "torchserve " $2 " " $3 " " $4}'
) | tee mean_throughput_speedup.csv

